A Quantitative Evaluation Framework for Missing Value Imputation Algorithms

We consider the problem of quantitatively evaluating missing value imputation algorithms. Given a dataset with missing values and a choice of several imputation algorithms to fill them in, there is currently no principled way to rank the algorithms using a quantitative metric. We develop a framework based on treating imputation evaluation as a problem of comparing two distributions and show how it can be used to compute quantitative metrics. We present an efficient procedure for applying this framework to practical datasets, demonstrate several metrics derived from the existing literature on comparing distributions, and propose a new metric called Neighborhood-based Dissimilarity Score which is fast to compute and provides similar results. Results are shown on several datasets, metrics, and imputations algorithms.

==> amssymb.mac <==
%% Decimal-to-hex digit converter %%
%%
\def\hexdigit#1{\ifnum#1<10 \number#1\else
\ifnum#1=10 A\else\ifnum#1=11 B\else\ifnum#1=12 C\else
\ifnum#1=13 D\else\ifnum#1=14 E\else\ifnum#1=15 F\fi
\fi\fi\fi\fi\fi\fi}
%% Define the AMS Math Symbols Family %%
%%
\font\tenmsam=msam10 at 11pt
\font\sevenmsam=msam8
\font\fivemsam=msam6
\newfam\msafam
\textfont\msafam=\tenmsam
\scriptfont\msafam=\sevenmsam
\scriptscriptfont\msafam=\fivemsam
\def\mathsymb{\fam=\msafam \tenmsam}
%%
%% Define the AMS Blackboard Bold Family %%
%%
\font\tenmsbm=msbm10 at 11pt
\font\sevenmsbm=msbm8
\font\fivemsbm=msbm6
\newfam\msbfam
\textfont\msbfam=\tenmsbm
\scriptfont\msbfam=\sevenmsbm
\scriptscriptfont\msbfam=\fivemsbm
\def\mathbb{\fam=\msbfam \tenmsbm}
%%
%% Define the Euler Fraktur (Gothic) Family %%
%%
\font\teneufm=eufm10 at 11pt
\font\seveneufm=eufm8
\font\fiveeufm=eufm6
\newfam\eufrakfam
\textfont\eufrakfam=\teneufm
\scriptfont\eufrakfam=\seveneufm
\scriptscriptfont\eufrakfam=\fiveeufm
\def\mathfrak{\fam=\eufrakfam \teneufm}
\def\gothic{\fam=\eufrakfam \teneufm}
%%
%% Commonly occurring sets of numbers %%
\mathchardef\cc="0\hexdigit\msbfam43% Set of complex numbers
\mathchardef\ff="0\hexdigit\msbfam46% finite field
\def\ffp{\mathord{\ff_{p}}}% finite field with p elements
\def\ffq{\mathord{\ff_{q}}}% finite field with q elements
\def\ffpn#1{\mathord{\ff_{p^{#1}}}}% finite field with power of p elements
\def\ffqn#1{\mathord{\ff_{q^{#1}}}}% finite field with power of q elements
\mathchardef\ii="0\hexdigit\msbfam49% Set of integers
\def\iiplus{\mathord{\ii^+_{\vphantom{0}}}}% set of positive integers
\def\iiminus{\mathord{\ii^-_{\vphantom{0}}}}% set of negative integers
\mathchardef\nn="0\hexdigit\msbfam4E% Set of natural numbers
\mathchardef\pp="0\hexdigit\msbfam50% Set of prime numbers
\mathchardef\QQ="0\hexdigit\msbfam51% Set of rational numbers
\def\QQplus{\mathord{\QQ^+_{\vphantom{0}}}}% set of positive rationals
\def\QQminus{\mathord{\QQ^-_{\vphantom{0}}}}% set of negative rationals
\mathchardef\rr="0\hexdigit\msbfam52% Set of real numbers
\def\rrplus{\mathord{\rr^+_{\vphantom{0}}}}% set of positive real numbers
\def\rrminus{\mathord{\rr^-_{\vphantom{0}}}}% set of negative real numbers
\mathchardef\zz="0\hexdigit\msbfam5A% Set of integers
\def\zzplus{\mathord{\zz^+_{\vphantom{0}}}}% set of positive integers
\def\zzminus{\mathord{\zz^-_{\vphantom{0}}}}% set of negative integers
%% Miscellaneous mathematical symbols %%
%% Boxes, triangles etc. (Spacing class: mathbin) %%
\mathchardef\boxdot="2\hexdigit\msafam00
\mathchardef\boxplus="2\hexdigit\msafam01
\mathchardef\boxtimes="2\hexdigit\msafam02
\mathchardef\boxline="2\hexdigit\msafam0C
\mathchardef\emptybox="2\hexdigit\msafam03
\mathchardef\filledbox="2\hexdigit\msafam04
\mathchardef\emptydiamond="2\hexdigit\msafam06
\mathchardef\filleddiamond="2\hexdigit\msafam07
\mathchardef\emptytriangleleft="2\hexdigit\msafam43
\mathchardef\emptytriangleright="2\hexdigit\msafam42
\mathchardef\emptytriangleup="2\hexdigit\msafam4D
\mathchardef\emptytriangledown="2\hexdigit\msafam4F
\mathchardef\filledtriangleleft="2\hexdigit\msafam4A
\mathchardef\filledtriangleright="2\hexdigit\msafam49
\mathchardef\filledtriangleup="2\hexdigit\msafam4E
\mathchardef\filledtriangledown="2\hexdigit\msafam48
\mathchardef\ostar="2\hexdigit\msafam7E
\mathchardef\ocircle="2\hexdigit\msafam7D
\mathchardef\odash="2\hexdigit\msafam7F
%% Relations: Class mathrel %%
\mathchardef\eqlt="3\hexdigit\msafam30
\mathchardef\eqgt="3\hexdigit\msafam31
\mathchardef\lteq="3\hexdigit\msafam35
\mathchardef\gteq="3\hexdigit\msafam3D
\mathchardef\levar="3\hexdigit\msafam36
\mathchardef\gevar="3\hexdigit\msafam3E
\mathchardef\ltgt="3\hexdigit\msafam37
\mathchardef\gtlt="3\hexdigit\msafam3F
\mathchardef\ltneq="3\hexdigit\msbfam08
\mathchardef\gtneq="3\hexdigit\msbfam09
\mathchardef\lteqgt="3\hexdigit\msafam53
\mathchardef\gteqlt="3\hexdigit\msafam54
\mathchardef\lll="3\hexdigit\msafam6E
\mathchardef\ggg="3\hexdigit\msafam6F
\mathchardef\succeqvar="3\hexdigit\msafam3C
\mathchardef\predeqvar="3\hexdigit\msafam34
\mathchardef\eqsucc="3\hexdigit\msafam33
\mathchardef\eqpred="3\hexdigit\msafam32
\mathchardef\sqsubset="3\hexdigit\msafam40
\mathchardef\sqsupset="3\hexdigit\msafam41
\mathchardef\subseteqvar="3\hexdigit\msafam6A
\mathchardef\supseteqvar="3\hexdigit\msafam6B
\mathchardef\subsetneq="3\hexdigit\msbfam20
\mathchardef\supsetneq="3\hexdigit\msbfam21
\mathchardef\subsetneqvar="3\hexdigit\msbfam24
\mathchardef\supsetneqvar="3\hexdigit\msbfam25
\mathchardef\dotplus="3\hexdigit\msafam75
\mathchardef\definedas="3\hexdigit\msafam2C
%% Arrows: Class mathrel %%
\mathchardef\doubleleftarrow="3\hexdigit\msafam12
\mathchardef\doublerightarrow="3\hexdigit\msafam13
\mathchardef\doubleuparrow="3\hexdigit\msafam14
\mathchardef\doubledownarrow="3\hexdigit\msafam15
\mathchardef\upharpoonleft="3\hexdigit\msafam18
\mathchardef\upharpoonright="3\hexdigit\msafam16
\mathchardef\downharpoonleft="3\hexdigit\msafam19
\mathchardef\downharpoonright="3\hexdigit\msafam17
\mathchardef\leftleftarrow="3\hexdigit\msafam11
\mathchardef\rightrightarrow="3\hexdigit\msafam10
\mathchardef\leftrightarrow="3\hexdigit\msafam1C
\mathchardef\rightleftarrow="3\hexdigit\msafam1D
\mathchardef\upleftarrow="3\hexdigit\msafam1E
\mathchardef\uprightarrow="3\hexdigit\msafam1F
\mathchardef\crookedarrow="3\hexdigit\msafam20
\mathchardef\crookeddoublearrow="3\hexdigit\msafam21
\mathchardef\knottedleftarrow="3\hexdigit\msafam22
\mathchardef\knottedrightarrow="3\hexdigit\msafam23
\mathchardef\shortleftarrow="3\hexdigit\msafam4C
\mathchardef\shortrightarrow="3\hexdigit\msafam4B
\mathchardef\fatleftarrow="3\hexdigit\msafam57
\mathchardef\fatrightarrow="3\hexdigit\msafam56
\mathchardef\arcleftarrow="3\hexdigit\msbfam78
\mathchardef\arcrightarrow="3\hexdigit\msbfam79
\mathchardef\cwcirclearrow="3\hexdigit\msafam08
\mathchardef\ccwcirclearrow="3\hexdigit\msafam09
%% Other notations %%
\mathchardef\endofproof="0\hexdigit\msafam03
\mathchardef\Endofproof="0\hexdigit\msafam04
\mathchardef\endofproofvar="0\hexdigit\msafam43
\mathchardef\Endofproofvar="0\hexdigit\msafam4A
\mathchardef\since="0\hexdigit\msafam2A
\mathchardef\therefore="0\hexdigit\msafam29
\mathchardef\tick="0\hexdigit\msafam58
\mathchardef\yen="0\hexdigit\msafam55
\mathchardef\filledstar="0\hexdigit\msafam46
\def\registered{{\mathsymb\char"72}}


